Light Pollution Reduction in Nighttime Photography

Nighttime photographers are often troubled by light pollution of unwanted artificial lights. Artificial lights, after scattered by aerosols in the atmosphere, can inundate the starlight and degrade the quality of nighttime images, by reducing contrast and dynamic range and causing hazes. In this paper we develop a physically-based light pollution reduction (LPR) algorithm that can substantially alleviate the aforementioned degradations of perceptual quality and restore the pristine state of night sky. The key to the success of the proposed LPR algorithm is an inverse method to estimate the spatial radiance distribution and spectral signature of ground artificial lights. Extensive experiments are carried out to evaluate the efficacy and limitations of the LPR algorithm.

==> figures/skyline3/crop/drawcolor.m <==
function omg = drawcolor(img,y,dy,color)
%UNTITLED 此处显示有关此函数的摘要
%   此处显示详细说明
omg = im2double(img);
omg(y-dy:y+dy,:,1) = color(1);
omg(y-dy:y+dy,:,2) = color(2);
omg(y-dy:y+dy,:,3) = color(3);
end



==> figures/skyline3/crop/plotSky.m <==
clc,clear;
close all;

img = imread('F:\project\light_pollution\latex\DeLightPollution\figures\skyline3\crop\16204.jpg');
img = im2double(img);
img_clean = imread('F:\project\light_pollution\latex\DeLightPollution\figures\skyline3\crop\potw1052a.jpg');
img_clean = im2double(img_clean);

[hei,wid,cha] = size(img);
img_clean = imresize(img_clean,[hei,wid]);

%% plot Y1
Y1 = 250;
color1 = [255,0,0];
omg = drawcolor(img,Y1,2,color1);
figure;imshow(omg);
imwrite(omg,'F:\project\light_pollution\latex\DeLightPollution\figures\skyline3\crop\16204_line.jpg');

xx = 1:1:wid;
rr1 = img(Y1,:,1);
gg1 = img(Y1,:,2);
bb1 = img(Y1,:,3);
figure;
Q = plot(xx,rr1,'r',xx,gg1,'g',xx,bb1,'b');
ylim([0,1]);
set(Q,'LineWidth',2.0);  %将图中的曲线加粗，1.0表示线的粗细
set(gca,'FontSize',20);  %改变图中坐标的大小 20表示坐标显示的大小
set(get(gca,'XLabel'),'FontSize',20); %改变图中x轴的说明文字的大小 20表示说明文字的大小
set(get(gca,'YLabel'),'FontSize',20); %改变图中y轴的说明文字的大小 20表示说明文字的大小
% h = legend('$\hat{I}_R(x,y_j)$','$\hat{I}_G(x,y_j)$','$\hat{I}_B(x,y_j)$');
% set(h,'Interpreter','latex') %设置legend为latex解释器显示分式

ws = 201;
% rr1m = ordfilt2(rr1,16,ones(1,31),'symmetric');
% gg1m = ordfilt2(gg1,16,ones(1,31),'symmetric');
% bb1m = ordfilt2(bb1,16,ones(1,31),'symmetric');
% rr1m = ordfilt2(rr1,21,ones(1,41),'symmetric');
% gg1m = ordfilt2(gg1,21,ones(1,41),'symmetric');
% bb1m = ordfilt2(bb1,21,ones(1,41),'symmetric');
rr1m = (ordfilt2(rr1,1,ones(1,ws),'symmetric')+ordfilt2(rr1,ws/2+1/2,ones(1,ws),'symmetric'))/2;
gg1m = (ordfilt2(gg1,1,ones(1,ws),'symmetric')+ordfilt2(gg1,ws/2+1/2,ones(1,ws),'symmetric'))/2;
bb1m = (ordfilt2(bb1,1,ones(1,ws),'symmetric')+ordfilt2(bb1,ws/2+1/2,ones(1,ws),'symmetric'))/2;
figure;
Q = plot(xx,rr1m,'r',xx,gg1m,'g',xx,bb1m,'b');
ylim([0,1]);
set(Q,'LineWidth',3.0);  %将图中的曲线加粗，1.0表示线的粗细
set(gca,'FontSize',20);  %改变图中坐标的大小 20表示坐标显示的大小
set(get(gca,'XLabel'),'FontSize',20); %改变图中x轴的说明文字的大小 20表示说明文字的大小
set(get(gca,'YLabel'),'FontSize',20); %改变图中y轴的说明文字的大小 20表示说明文字的大小
% h = legend('\hat{I}_R(x,y_j)','\hat{I}_G(x,y_j)','\hat{I}_B(x,y_j)');
% set(h,'Interpreter','latex') %设置legend为latex解释器显示分式

omg_clean = drawcolor(img_clean,Y1,2,color1);
figure;imshow(omg_clean);
imwrite(omg_clean,'F:\project\light_pollution\latex\DeLightPollution\figures\skyline3\crop\potw1052a_line.jpg');
xx = 1:1:wid;
rr1 = img_clean(Y1,:,1);
gg1 = img_clean(Y1,:,2);
bb1 = img_clean(Y1,:,3);
figure;
Q = plot(xx,rr1,'r',xx,gg1,'g',xx,bb1,'b');
ylim([0,1]);
set(Q,'LineWidth',2.0);  %将图中的曲线加粗，1.0表示线的粗细
set(gca,'FontSize',20);  %改变图中坐标的大小 20表示坐标显示的大小
set(get(gca,'XLabel'),'FontSize',20); %改变图中x轴的说明文字的大小 20表示说明文字的大小
set(get(gca,'YLabel'),'FontSize',20); %改变图中y轴的说明文字的大小 20表示说明文字的大小
% h = legend('I_R(x,y_j)','I_G(x,y_j)','I_B(x,y_j)');
% set(h,'Interpreter','latex') %设置legend为latex解释器显示分式

% rr1m = ordfilt2(rr1,16,ones(1,31),'symmetric');
% gg1m = ordfilt2(gg1,16,ones(1,31),'symmetric');
% bb1m = ordfilt2(bb1,16,ones(1,31),'symmetric');
% rr1m = ordfilt2(rr1,21,ones(1,41),'symmetric');
% gg1m = ordfilt2(gg1,21,ones(1,41),'symmetric');
% bb1m = ordfilt2(bb1,21,ones(1,41),'symmetric');
rr1m = (ordfilt2(rr1,1,ones(1,ws),'symmetric')+ordfilt2(rr1,ws/2+1/2,ones(1,ws),'symmetric'))/2;
gg1m = (ordfilt2(gg1,1,ones(1,ws),'symmetric')+ordfilt2(gg1,ws/2+1/2,ones(1,ws),'symmetric'))/2;
bb1m = (ordfilt2(bb1,1,ones(1,ws),'symmetric')+ordfilt2(bb1,ws/2+1/2,ones(1,ws),'symmetric'))/2;
figure;
Q = plot(xx,rr1m,'r',xx,gg1m,'g',xx,bb1m,'b');
ylim([0,1]);
set(Q,'LineWidth',3.0);  %将图中的曲线加粗，1.0表示线的粗细
set(gca,'FontSize',20);  %改变图中坐标的大小 20表示坐标显示的大小
set(get(gca,'XLabel'),'FontSize',20); %改变图中x轴的说明文字的大小 20表示说明文字的大小
set(get(gca,'YLabel'),'FontSize',20); %改变图中y轴的说明文字的大小 20表示说明文字的大小
% h = legend('I_R(x,y_j)','I_G(x,y_j)','I_B(x,y_j)');
% set(h,'Interpreter','latex') %设置legend为latex解释器显示分式

%%

% % w = gausswin(21);
% % w = w/sum(w(:));
% % rrg = filter(w,1,rrm);
% % ggg = filter(w,1,ggm);
% % bbg = filter(w,1,bbm);
% figure;
% Q = plot(xx,rr1,'r','LineWidth',2);
% hold on;
% plot(xx,gg1,'g','LineWidth',2);
% hold on;
% plot(xx,bb1,'b','LineWidth',2);
% hold on;
% set(Q,'LineWidth',4.0);  %将图中的曲线加粗，1.0表示线的粗细
% 
% set(gca,'FontSize',20);  %改变图中坐标的大小 20表示坐标显示的大小
% 
% set(get(gca,'XLabel'),'FontSize',20); %改变图中x轴的说明文字的大小 20表示说明文字的大小
% 
% set(get(gca,'YLabel'),'FontSize',20); %改变图中y轴的说明文字的大小 20表示说明文字的大小
% % title
% lgd = legend('R','G','B');
% lgd.FontSize = 20;
% lgd.FontWeight = 'bold';


